Multi-View Unsupervised Image Generation with Cross Attention Guidance

The growing interest in novel view synthesis, driven by Neural Radiance Field (NeRF) models, is hindered by scalability issues due to their reliance on precisely annotated multi-view images. Recent models address this by fine-tuning large text2image diffusion models on synthetic multi-view data. Despite robust zero-shot generalization, they may need post-processing and can face quality issues due to the synthetic-real domain gap. This paper introduces a novel pipeline for unsupervised training of a pose-conditioned diffusion model on single-category datasets. With the help of pretrained self-supervised Vision Transformers (DINOv2), we identify object poses by clustering the dataset through comparing visibility and locations of specific object parts. The pose-conditioned diffusion model, trained on pose labels, and equipped with cross-frame attention at inference time ensures cross-view consistency, that is further aided by our novel hard-attention guidance. Our model, MIRAGE, surpasses prior work in novel view synthesis on real images. Furthermore, MIRAGE is robust to diverse textures and geometries, as demonstrated with our experiments on synthetic images generated with pretrained Stable Diffusion.

==> figures/epfl_recon/visualize_mesh_open3d.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Nov  7 15:12:21 2022

@author: llukm
"""
import open3d as o3d
import numpy as np


print("Testing mesh in Open3D...")

# obj_name = 'meshes/MVMC_CAR/nvidia_21_1_mesh.obj'
# obj_name = "our_narrow_range/obj_20_90degree_2views/gt_obj_000000.obj"
# obj_name_save = "our_narrow_range/obj_20_90degree_2views/gt_obj_000000.png"
obj_name = 'unicorn_mesh/001_tripod_seq_01_011_mesh.obj'
obj_name_save = "unicorn_mesh/view_0.png"

# obj_name = 'number_sample_ray/gt/gt_obj_000000.obj'
# obj_name_save = 'number_sample_ray/gt/gt.png'

mesh = o3d.io.read_triangle_mesh(obj_name)

lookat=np.array([0, 0., 0]).reshape(3,1)

mesh.compute_vertex_normals()
# print(np.asarray(mesh.triangle_normals))
# o3d.visualization.draw_geometries([mesh], width  = 1024, height = 1024, lookat = lookat)

# R = mesh.get_rotation_matrix_from_xyz((0, 0, np.pi )) # for us

if "regnerf" in obj_name and "GSO" in obj_name:
    R = mesh.get_rotation_matrix_from_xyz((0, 0, np.pi/2 ))
    mesh.rotate(R, center=(0, 0, 0))
    
    
    v_np = np.array(mesh.vertices)
    tr_np = np.array(mesh.triangles)
    v_np[:,0] =-1*v_np[:,0]

    
    vertices = o3d.utility.Vector3dVector( v_np)
    triangles = o3d.utility.Vector3iVector(tr_np)
    mesh_np = o3d.geometry.TriangleMesh(vertices, triangles)
    mesh_np.compute_vertex_normals()
    R = mesh_np.get_rotation_matrix_from_xyz((0, np.pi/4, 0)) # for ninja
    mesh_np.rotate(R, center=(0,0,0))
    vis = o3d.visualization.Visualizer()
    vis.create_window(window_name='Open3D', width=1024, height=1024)
    vis.add_geometry(mesh_np, reset_bounding_box = True)
    vis.update_geometry(mesh_np)
    vis.poll_events()
    vis.update_renderer()
    vis.capture_screen_image(obj_name_save)
    vis.destroy_window()

elif "our" in obj_name or "unicorn" in obj_name:
    print('our')
    # R = mesh.get_rotation_matrix_from_xyz((0, 0, 1*np.pi)) # for us
    # mesh.rotate(R, center=(0, 0, 0))
    # R = mesh.get_rotation_matrix_from_xyz((0, np.pi/3, 0)) # 0, np.pi/4, 0 np.pi/8, 0, 0 for ninja;  0, np.pi/2, 0 for bulldozer, np.pi/8, 0, np.pi/2 for girl
    # mesh.rotate(R, center=(0, 0, 0))
    R = mesh.get_rotation_matrix_from_xyz((0,  1.4*np.pi/3, 0)) # 19 np.pi/3; 12: np.pi/3.5; 14 np.pi/2; 19: np.pi/3; 20  np/pi/8; 21 np.pi/4; 26 -np.pi/1.5; 36 np.pi/1.5; 40 np.pi/4; 41 np.pi/4; 42 np.pi/4; 44 np.pi/3 45 np.pi/9; 46 0; 66 np.pi/6  
    mesh.rotate(R, center=(0, 0, 0))
    vis = o3d.visualization.Visualizer()
    vis.create_window(window_name='Open3D', width=1024, height=1024)
    vis.add_geometry(mesh, reset_bounding_box = True)
    vis.update_geometry(mesh)
    vis.poll_events()
    vis.update_renderer()
    vis.capture_screen_image(obj_name_save)
    vis.destroy_window()
elif "regnerf" in obj_name and "Tank" in obj_name:
    print('regnerf and tank')
    R = mesh.get_rotation_matrix_from_xyz((0, 0, -np.pi/2 ))
    mesh.rotate(R, center=(0, 0, 0))
    
    
    v_np = np.array(mesh.vertices)
    tr_np = np.array(mesh.triangles)
    v_np[:,0] =-1*v_np[:,0]

    
    vertices = o3d.utility.Vector3dVector( v_np)
    triangles = o3d.utility.Vector3iVector(tr_np)
    mesh_np = o3d.geometry.TriangleMesh(vertices, triangles)
    mesh_np.compute_vertex_normals()
    R = mesh_np.get_rotation_matrix_from_xyz((0, np.pi, 0)) # for ninja
    mesh_np.rotate(R, center=(0,0,0))
    vis = o3d.visualization.Visualizer()
    vis.create_window(window_name='Open3D', width=1024, height=1024)
    vis.add_geometry(mesh_np, reset_bounding_box = True)
    vis.update_geometry(mesh_np)
    vis.poll_events()
    vis.update_renderer()
    vis.capture_screen_image(obj_name_save)
    vis.destroy_window()
elif "nvidia" in obj_name and "Tank" in obj_name:
    print('nvidia and tank')
    R = mesh.get_rotation_matrix_from_xyz((0, 0, np.pi))
    mesh.rotate(R, center=(0, 0, 0))
    
    v_np = np.array(mesh.vertices)
    tr_np = np.array(mesh.triangles)
    v_np[:,0] =1*v_np[:,0]

    
    vertices = o3d.utility.Vector3dVector( v_np)
    triangles = o3d.utility.Vector3iVector(tr_np)
    mesh_np = o3d.geometry.TriangleMesh(vertices, triangles)
    mesh_np.compute_vertex_normals()
    R = mesh_np.get_rotation_matrix_from_xyz((0, np.pi, 0)) # for ninja
    mesh_np.rotate(R, center=(0,0,0))
    vis = o3d.visualization.Visualizer()
    vis.create_window(window_name='Open3D', width=1024, height=1024)
    vis.add_geometry(mesh_np, reset_bounding_box = True)
    vis.update_geometry(mesh_np)
    vis.poll_events()
    vis.update_renderer()
    vis.capture_screen_image(obj_name_save)
    vis.destroy_window()
else:
    print('here')
    R = mesh.get_rotation_matrix_from_xyz((0, 0.,0)) # for us -np.pi
    mesh.rotate(R, center=(0, 0, 0))
    R = mesh.get_rotation_matrix_from_xyz((0, 0, 0)) # for us # 19 np.pi/3; 12: np.pi/3.5; 14 np.pi/2; 19: np.pi/3; 20  np/pi/8; 21 np.pi/4; 26 -np.pi/1.5; 36 np.pi/1.5; 40 np.pi/4; 41 np.pi/4; 42 np.pi/4; 44 np.pi/3 45 np.pi/9; 46 0; 66 np.pi/6  
    mesh.rotate(R, center=(0, 0, 0))
    vis = o3d.visualization.Visualizer()
    vis.create_window(window_name='Open3D', width=1024, height=1024)
    vis.add_geometry(mesh, reset_bounding_box = True)
    vis.update_geometry(mesh)
    vis.poll_events()
    vis.update_renderer()
    vis.capture_screen_image(obj_name_save)
    vis.destroy_window()

'''

mesh_nvidia = o3d.io.read_triangle_mesh("meshes/obj_44/only_fcg_3d_5000.obj")
mesh_gt = o3d.io.read_triangle_mesh("meshes/obj_44/gt_obj_000000.obj")


R = mesh_nvidia.get_rotation_matrix_from_xyz((0, 0, np.pi )) # for us
mesh_nvidia.rotate(R, center=(0, 0, 0))

v_nvidia = np.array(mesh_nvidia.vertices)
v_gt = np.array(mesh_gt.vertices)
%matplotlib
import matplotlib.pyplot as plt

fig = plt.figure()
ax = fig.add_subplot(projection='3d')

n = 100

ax.scatter(v_nvidia[:,0], v_nvidia[:,1], v_nvidia[:,2])
ax.scatter(v_gt[:,0], v_gt[:,1], v_gt[:,2])
ax.set_xlabel('X Label')
ax.set_ylabel('Y Label')
ax.set_zlabel('Z Label')

plt.show()
'''






